$T\bar{T}$, the entanglement wedge cross section, and the breakdown of the split property

We consider fine-grained probes of the entanglement structure of two dimensional conformal field theories deformed by the irrelevant double-trace operator $T\bar{T}$ and its closely related but nonetheless distinct single-trace counterpart. For holographic conformal field theories, these deformations can be interpreted as modifications of bulk physics in the ultraviolet region of anti-de Sitter space. Consequently, we can use the Ryu-Takayanagi formula and its generalizations to mixed state entanglement measures to test highly nontrivial consistency conditions. In general, the agreement between bulk and boundary quantities requires the equivalence of partition functions on manifolds of arbitrary genus. For the single-trace deformation, which is dual to an asymptotically linear dilaton geometry, we find that the mutual information and reflected entropy diverge for disjoint intervals when the separation distance approaches a minimum, finite value that depends solely on the deformation parameter. This implies that the mutual information fails to serve as a geometric regulator which is related to the breakdown of the split property at the inverse Hagedorn temperature. In contrast, for the double-trace deformation, which is dual to anti-de Sitter space with a finite radial cutoff, we find all divergences to disappear including the standard quantum field theory ultraviolet divergence that is generically seen as disjoint intervals become adjacent. We furthermore compute reflected entropy in conformal perturbation theory. While we find formally similar behavior between bulk and boundary computations, we find quantitatively distinct results. We comment on the interpretation of these disagreements and the physics that must be altered to restore consistency. We also briefly discuss the $T{\bar J}$ and $J{\bar T}$ deformations.

==> mutaul_info_c.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     62834,       1308]
NotebookOptionsPosition[     60797,       1267]
NotebookOutlinePosition[     61136,       1282]
CellTagsIndexPosition[     61093,       1279]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"inv", "[", 
    RowBox[{"f_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "l", "}"}], ",", 
     RowBox[{"\[Alpha]", "/.", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"f", "-", "l"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0.1"}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"this", " ", "computes", " ", "the", " ", "inverse"}], "*)"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.784600308286776*^9, 3.784600315123402*^9}, {
  3.7846003846793003`*^9, 3.784600409292461*^9}, {3.7846006994978848`*^9, 
  3.784600711094738*^9}, {3.7846010307105217`*^9, 3.784601061959434*^9}, {
  3.7846011780554*^9, 3.784601193485525*^9}, {3.7846042485749607`*^9, 
  3.7846042489115887`*^9}, {3.784604282514215*^9, 3.784604282733873*^9}, {
  3.784604587822805*^9, 3.7846046125189657`*^9}, {3.7934068684120502`*^9, 
  3.7934068791134977`*^9}, {3.793406945180798*^9, 3.79340694864082*^9}, {
  3.793406997667304*^9, 3.793407007543535*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"7935077a-29f5-4428-b73b-f8fbb264b1d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "x_", "]"}], ":=", " ", 
   RowBox[{
    FractionBox["1", "3"], 
    RowBox[{"Log", "[", 
     FractionBox["x", "y"], "]"}]}]}], ";", 
  RowBox[{"y", "=", "1000000000"}], ";", 
  RowBox[{"(*", 
   RowBox[{"here", " ", "y", " ", "is", " ", "the", " ", "u", " ", "cutoff"}],
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.785334292369429*^9, 3.785334319705097*^9}, {
  3.793287647319066*^9, 3.793287674478807*^9}, {3.793406895034883*^9, 
  3.793406943229755*^9}, {3.793407009718149*^9, 3.793407021006934*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"57813608-940c-46a3-93aa-dbc07b753bf7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"s", "[", "l", "]"}]}], "-", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"s", "[", "l", "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"2", "*", "l"}], " ", "+", " ", "1"}], "]"}], "+", 
        RowBox[{"s", "[", " ", "1", "]"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "20"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "Automatic"}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", "Orange", "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"\"\<I\>\"", "[", "l", "]"}]}], "}"}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "computes", " ", "the", " ", "mutual", " ", "information", 
    " ", "as", " ", "a", " ", "function", " ", "of", " ", "l"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.7846004647983217`*^9, 3.784600464810465*^9}, {
   3.784600564627816*^9, 3.784600569769394*^9}, {3.784600621506507*^9, 
   3.784600685469949*^9}, {3.784600728457624*^9, 3.784600730902234*^9}, {
   3.784600818713566*^9, 3.784600856769058*^9}, {3.7846009630185547`*^9, 
   3.784601024315234*^9}, {3.784601076533046*^9, 3.784601158788884*^9}, {
   3.784604210762967*^9, 3.78460423993988*^9}, {3.784604294334785*^9, 
   3.7846043329704323`*^9}, {3.784604367573183*^9, 3.784604512467249*^9}, {
   3.7846046427438297`*^9, 3.784604645293747*^9}, {3.784605081958858*^9, 
   3.784605117417267*^9}, {3.7846051590658712`*^9, 3.784605159207897*^9}, {
   3.784605338888729*^9, 3.78460534105051*^9}, {3.784605405364012*^9, 
   3.7846054055576057`*^9}, {3.784605533558572*^9, 3.7846055577046223`*^9}, {
   3.7846055885975027`*^9, 3.78460561695405*^9}, {3.784605744469082*^9, 
   3.784605746151206*^9}, {3.7846058035848217`*^9, 3.784605804870512*^9}, {
   3.7846081205976763`*^9, 3.784608154418738*^9}, 3.784608225897393*^9, {
   3.784609167249666*^9, 3.7846091675605993`*^9}, {3.7846091975839443`*^9, 
   3.7846092241134977`*^9}, {3.7846109104006777`*^9, 3.784610956396188*^9}, {
   3.784611057665182*^9, 3.784611158927372*^9}, {3.784611232109359*^9, 
   3.7846112335924873`*^9}, {3.784611348916342*^9, 3.784611366536027*^9}, {
   3.78533594771657*^9, 3.78533595849858*^9}, {3.785336371000235*^9, 
   3.78533641343266*^9}, {3.785336526129376*^9, 3.785336527769761*^9}, {
   3.785336570479253*^9, 3.785336579349977*^9}, {3.785336671557317*^9, 
   3.78533667750838*^9}, 3.7853368115150957`*^9, 3.785336904629719*^9, {
   3.7853376649971037`*^9, 3.785337665497265*^9}, {3.785340032042667*^9, 
   3.785340034149604*^9}, {3.785340636863063*^9, 3.7853406374722767`*^9}, {
   3.785342033378561*^9, 3.7853420546961613`*^9}, {3.78534215634444*^9, 
   3.785342293014901*^9}, {3.785342350204877*^9, 3.785342409660275*^9}, {
   3.785342513465124*^9, 3.785342514394261*^9}, {3.785342581750051*^9, 
   3.785342648391844*^9}, {3.785342698649764*^9, 3.785342806221167*^9}, {
   3.7853441001793423`*^9, 3.785344101103736*^9}, {3.7853452453800907`*^9, 
   3.785345247285303*^9}, {3.785345365397914*^9, 3.7853454088591557`*^9}, {
   3.785345449774556*^9, 3.785345450272805*^9}, {3.785357436472301*^9, 
   3.78535749830229*^9}, {3.785357594366743*^9, 3.785357599070035*^9}, {
   3.78535765713662*^9, 3.785357661377235*^9}, {3.785357736730448*^9, 
   3.785357737622946*^9}, {3.78535782406257*^9, 3.7853578272713413`*^9}, {
   3.7853583505226717`*^9, 3.78535838053799*^9}, {3.7853584496525307`*^9, 
   3.785358575077022*^9}, {3.785359382901121*^9, 3.785359394811706*^9}, {
   3.785359493416996*^9, 3.785359509200182*^9}, {3.785359727366415*^9, 
   3.785359753421323*^9}, {3.785360562604868*^9, 3.785360563273872*^9}, {
   3.785360934206553*^9, 3.7853609346288233`*^9}, {3.785362346375996*^9, 
   3.785362364737789*^9}, {3.7853680513272953`*^9, 3.78536805254524*^9}, {
   3.785374196960191*^9, 3.7853742461061*^9}, {3.785374519975713*^9, 
   3.785374524599042*^9}, {3.793287473024775*^9, 3.793287473172781*^9}, {
   3.793287531225449*^9, 3.793287545592136*^9}, {3.793287739978997*^9, 
   3.79328779847097*^9}, {3.793287867232561*^9, 3.793287868414053*^9}, {
   3.793407033013484*^9, 
   3.793407071858712*^9}},ExpressionUUID->"03432407-dc06-4334-985e-\
dc1236cf39d9"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAGIQPbcuic0wZbYdAxQcuazgE65QaQ/j/z+2r1lBoRPO
n3ugV55VYSacn2NbmvtdfiWcf/l3xpQP8jvhfPbbj9Tfyp+E8xeeml/4Wv4m
nL9ufeftHL1XcH66/cWZb4o+w/l5TzUfb1n3E87nUmxRv2/B4ADjn7CZqF/n
iuC3Rcwzlw1C8Jkm7HCPzkbwf/17k359LoL/+k7oivNMjHD+mRnqmgfOIPhd
W0wM428i+B4XHC3/PUXwj7DHeNr8R/D3lE3I3GHIBOevDfm5csM0BD+ngG2T
/2IEX6tHeNe79Qj+ssO6p3ROIvjzjJJerfiN4Mf45X9y52CG86Wyan49E0Hw
py2cxqWqh+CH7F0sdMQKwc9VuN5m74zgAwAln3FT
        "]], LineBox[CompressedData["

1:eJwVj3lMkwcYxj8EjJFDjmgULBRkRcth8RsuDuF9EeWWIYcYEIWilSFyjS6c
sUOxHFErQ0AZUhCczhXRQBemMgQmcrQ6RCQCWnt+OllU6KTCZJ9/vHnzy5Pn
yfM4cTOjDi8jCCKIvs+ftL/64kCiMRJJnSN1ikjo+orRGZFBc5YswnlfCqgP
ZMJiIc3EeiXhmA4+EtuYuFqaV7hKzUe+Bypkf7GFnOZfL0i3Wp6EgBMzD/N9
TJBI60+VCKtgXr+KH7XGFIllFQvh+U3AnYz5w3hkORKlH4Qn0toh+8+T3EzX
lSgQf1KTQ3fhZpZ59NoQCxRUvjLlxvRDU+HR15w4KxSM7xjSVQ5CSePinrk3
1ihIIYv/oWRAPFbgnQJbFLfo0xO1j4CVy8uLYa/GnrgttfvGRkGtr91rdncN
ouME40LRGIRq0oqrstciod4qS2WNQ4Ra5ObgYIfENdt66S9P4XUfV/BAYo+K
heOX7vw3AZ7W44yAgwwkyPMVgXHPYCXok6dmHZDw54dECichaCb+g3MsE5kZ
5O7R7imY6D1kFO/uhD33D84lK6ahs6z/AFPvhElGkfapL58Dz5SvkMudEYlt
HMbfLyAlp7DT/OIGFCWJh83SFbD5iJs8PNkFiZw9hqxJBTy0cTfjb/sCmS9G
did/8xJut5XUuxuzUMCb9I/67SUUGrEjR6ZZ+ChGmXJzgxJWThUEZ3S44iPH
QwU2FUrQXHGqbizaiDheVu+jVUL1xnUmXbGb0EpXUj4UqALRRd5AMpONWccK
vecaVBBfnSg317GxJzRhePCtCuZ3thoau90waUMo/02QGlSaHXm9QncUS1QJ
wzVqaPb1spcle2B7mzNf9koNklK+9REPT7Tq862y89aAMDYlzFjviaLz/Jj5
Ig14TzVdE8o2o+JtQMvEAw3UbaqXyMI4yCwpm3looYXjPafrwro4KGgN6W/e
q4Xd9rGtQy5eqLhqExj2kxb8MwYSrMu9kDlWHiyd1ELjeq7LiN4LIz/dED9z
0IFL3881EQlbsOfeOe7q/ToQefSyR7u3oJinbpTX6IA3a/LXIJvEnuv+w45P
dMC9+Z5ZfpbmwASWqSUF6SXRi6HnSOSE6oXEKgr40R1PzX+k2Sl3dIHmMj3/
jKiGREQv5/fWFLRtMyzUNtD+246S6dUUGO4tjV+5TqLV1eLcdgYFolHz0/0D
JCoWBdqdHhRcvHws9dQgiVnPx9N9PSm4nCsPCB4mUWxbO+W9mQLpGtHHYTnt
n+blsbwomIq3TX38hMT2NGnTcm8KXFXrApQqEpn9rd292yngdBQ4tGhITIqs
mO7ypeDr0knDYd3nfnbadj8Kwl0b2l+9pvt/G95xCSnIOcp0ePeORFF22q78
nRQUbf/BcGuW1qV2tzJ3UVBqoRzL1dN6cc0KXiAFdTcuV87Pkyg4S3wXFUxB
s8DkyO8f6T1j/54KDqHg+p7DO4oWab3qwUm/UAo6nO8z/D7ReX356V+GUdA9
yzIsLdF5SZZ+7HAK/geXuhC+
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$20427#1"]& ], {}}, {{}, {}}, {{}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["l", HoldForm], TraditionalForm], 
    FormBox[
     RowBox[{"\"I\"", "(", 
       TagBox["l", HoldForm], ")"}], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 19.999999591836733`}, {0., 0.7592974864992517}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7932861049786882`*^9, 3.793287473604814*^9, {3.793287532190802*^9, 
   3.7932875463663683`*^9}, {3.7932876689815807`*^9, 3.793287678030912*^9}, {
   3.7932877919344177`*^9, 3.7932877991305637`*^9}, 3.793407024734529*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"fe780263-42cf-41dd-a3ae-793466b1a105"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"s", "[", "2", "]"}]}], "-", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"s", "[", "2", "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"2", "*", "2"}], " ", "+", " ", "d"}], "]"}], "+", 
        RowBox[{"s", "[", " ", "d", "]"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "0", ",", "1.2"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "Automatic"}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", "Orange", "}"}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "computes", " ", "the", " ", "mutual", " ", "information", 
    " ", "as", " ", "a", " ", "function", " ", "of", " ", "d"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.7846004647983217`*^9, 3.784600464810465*^9}, {
   3.784600564627816*^9, 3.784600569769394*^9}, {3.784600621506507*^9, 
   3.784600685469949*^9}, {3.784600728457624*^9, 3.784600730902234*^9}, {
   3.784600818713566*^9, 3.784600856769058*^9}, {3.7846009630185547`*^9, 
   3.784601024315234*^9}, {3.784601076533046*^9, 3.784601158788884*^9}, {
   3.784604210762967*^9, 3.78460423993988*^9}, {3.784604294334785*^9, 
   3.7846043329704323`*^9}, {3.784604367573183*^9, 3.784604512467249*^9}, {
   3.7846046427438297`*^9, 3.784604645293747*^9}, {3.784605081958858*^9, 
   3.784605117417267*^9}, {3.7846051590658712`*^9, 3.784605159207897*^9}, {
   3.784605338888729*^9, 3.78460534105051*^9}, {3.784605405364012*^9, 
   3.7846054055576057`*^9}, {3.784605533558572*^9, 3.7846055577046223`*^9}, {
   3.7846055885975027`*^9, 3.78460561695405*^9}, {3.784605744469082*^9, 
   3.784605746151206*^9}, {3.7846058035848217`*^9, 3.784605804870512*^9}, {
   3.7846081205976763`*^9, 3.784608154418738*^9}, 3.784608225897393*^9, {
   3.784609167249666*^9, 3.7846091675605993`*^9}, {3.7846091975839443`*^9, 
   3.7846092241134977`*^9}, {3.7846109104006777`*^9, 3.784610956396188*^9}, {
   3.784611057665182*^9, 3.784611158927372*^9}, {3.784611232109359*^9, 
   3.7846112335924873`*^9}, {3.784611348916342*^9, 3.784611366536027*^9}, {
   3.78533594771657*^9, 3.78533595849858*^9}, {3.785336371000235*^9, 
   3.78533641343266*^9}, {3.785336526129376*^9, 3.785336527769761*^9}, {
   3.785336570479253*^9, 3.785336579349977*^9}, {3.785336671557317*^9, 
   3.78533667750838*^9}, 3.7853368115150957`*^9, 3.785336904629719*^9, {
   3.7853376649971037`*^9, 3.785337665497265*^9}, {3.785340032042667*^9, 
   3.785340034149604*^9}, {3.785340636863063*^9, 3.7853406374722767`*^9}, {
   3.785342033378561*^9, 3.7853420546961613`*^9}, {3.78534215634444*^9, 
   3.785342293014901*^9}, {3.785342350204877*^9, 3.785342409660275*^9}, {
   3.785342513465124*^9, 3.785342514394261*^9}, {3.785342581750051*^9, 
   3.785342648391844*^9}, {3.785342698649764*^9, 3.785342806221167*^9}, {
   3.7853441001793423`*^9, 3.785344101103736*^9}, {3.7853452453800907`*^9, 
   3.785345247285303*^9}, {3.785345365397914*^9, 3.7853454088591557`*^9}, {
   3.785345449774556*^9, 3.785345450272805*^9}, {3.785357436472301*^9, 
   3.78535749830229*^9}, {3.785357594366743*^9, 3.785357599070035*^9}, {
   3.78535765713662*^9, 3.785357661377235*^9}, {3.785357736730448*^9, 
   3.785357737622946*^9}, {3.78535782406257*^9, 3.7853578272713413`*^9}, {
   3.7853583505226717`*^9, 3.78535838053799*^9}, {3.7853584496525307`*^9, 
   3.785358575077022*^9}, {3.785359382901121*^9, 3.785359394811706*^9}, {
   3.785359493416996*^9, 3.785359509200182*^9}, {3.785359727366415*^9, 
   3.785359753421323*^9}, {3.785360562604868*^9, 3.785360563273872*^9}, {
   3.785360934206553*^9, 3.7853609346288233`*^9}, {3.785362346375996*^9, 
   3.785362364737789*^9}, {3.7853680513272953`*^9, 3.78536805254524*^9}, {
   3.785374196960191*^9, 3.7853742461061*^9}, {3.785374519975713*^9, 
   3.785374524599042*^9}, {3.793287013994111*^9, 3.793287067752056*^9}, {
   3.793287367171323*^9, 3.7932873684384403`*^9}, {3.793407083684894*^9, 
   3.793407086753599*^9}, {3.793407790756465*^9, 3.79340788670641*^9}, {
   3.793407970428056*^9, 3.793407971121922*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"48a8b616-7d50-4ace-a06a-40c5c57904ba"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV03s41IkaB/BfyeritExD267LIHGsJNNKW7PfIU8IxbCbky4UMS6h7OO0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        "]], 
       LineBox[CompressedData["
1:eJxFzmkogwEABuAv48+nJJIPtXKTxbQhxxyFWhIJJUVtaG0iZ/7QbGOOnDXU
3OUu5IqJP9RGiYb82RYrTe6byByl733r7e3593oKSjMKbQiCYP/2b/nhfJf+
hss44j+KhJ3R8SZYdCsvM7fCKerYeGYH7PSyaFSp4JHJQaphFO6sZlY2j8HS
xMH9tkk473SgsWcWdqcGnic0cLdSfbCrh2VFfU2OjCvaQp/ud7UQXvSbNtxw
r2kbJOSj4B0uJScCGas3+BciKjQpb2m39JbpDfw72uTWvqe9wz1tW4tCwquC
xSxTav0x7LrMXzDzHmiz83PmsoZga5iSZ7LCzunaVEXRI21V68xrtBaW5skP
r3SwODR3Xr0Lx56Q4s89+MJLbNQcwVGagO1IM2y6GOuK+IJ167UlFiu80J6V
0ks80VZy7ezeGDBbWlCzQsIyV+/8MAouvvyIPneDszf0lMoDDhLK9M9M+Gj2
LGnJF96sX/Mq8IenMru+nQPhuo/4tQoWLNqjeryD4Yzh+/LDEDimQpcmD4X9
k4dZHA78A6DdybI=
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$207055#1"]& ], {}}, {{}, {}}, {{}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1.199999975510204}, {0., 1.1304300070530786`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7932869504472227`*^9, 3.793286967018642*^9}, {
   3.793287049605248*^9, 3.7932870681670732`*^9}, 3.79328736881364*^9, 
   3.793287684164823*^9, 3.793407028060281*^9, {3.7934077938172007`*^9, 
   3.79340783674195*^9}, {3.793407870579047*^9, 3.7934078876604357`*^9}, {
   3.7934079735556107`*^9, 3.79340797949249*^9}},
 CellLabel->"Out[73]=",ExpressionUUID->"c25dec7f-7342-4aa0-9800-80e742389d34"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"inv", "[", 
    RowBox[{"f_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "l", "}"}], ",", 
     RowBox[{"\[Alpha]", "/.", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"f", "-", "l"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", 
          FractionBox["1", "1000000"]}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.784600308286776*^9, 3.784600315123402*^9}, {
   3.7846003846793003`*^9, 3.784600409292461*^9}, {3.7846006994978848`*^9, 
   3.784600711094738*^9}, {3.7846010307105217`*^9, 3.784601061959434*^9}, {
   3.7846011780554*^9, 3.784601193485525*^9}, {3.7846042485749607`*^9, 
   3.7846042489115887`*^9}, {3.784604282514215*^9, 3.784604282733873*^9}, {
   3.784604587822805*^9, 3.7846046125189657`*^9}, {3.785337159033063*^9, 
   3.785337159358715*^9}, {3.785337201096024*^9, 3.785337232471579*^9}, {
   3.785340826805251*^9, 3.7853408271989107`*^9}, {3.785340860278344*^9, 
   3.785340874329173*^9}, {3.7853410234780817`*^9, 3.785341119320881*^9}, {
   3.785341151056163*^9, 3.785341152920084*^9}, {3.785341363537077*^9, 
   3.785341458199685*^9}, {3.7853421167133636`*^9, 3.785342129853771*^9}, 
   3.785342320976968*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"510a3450-7398-4a39-b465-f648b3057009"],

Cell[BoxData[
 RowBox[{
  RowBox[{"linv", "=", 
   RowBox[{"inv", "[", 
    RowBox[{
     RowBox[{
      FractionBox["4", "\[Pi]"], 
      SqrtBox[
       FractionBox[
        RowBox[{"1", "+", "\[Alpha]"}], "\[Alpha]"]], 
      RowBox[{"EllipticE", "[", 
       RowBox[{
        RowBox[{"ArcSin", "[", 
         SqrtBox[
          FractionBox[
           RowBox[{"1", "+", "\[Alpha]"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", "\[Alpha]"}]}]]], "]"}], ",", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"2", "\[Alpha]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "\[Alpha]"}], ")"}], "2"]]}], "]"}]}], 
     ",", "\[Alpha]"}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "gives", " ", "the", " ", "interval", " ", "length", " ", 
    FractionBox["l", 
     SubscriptBox["l", "0"]]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7846003214907627`*^9, 3.784600337188881*^9}, {
   3.784604253512347*^9, 3.7846042546152267`*^9}, {3.785335671217266*^9, 
   3.7853356782605124`*^9}, 3.785335733736063*^9, {3.785335794226411*^9, 
   3.7853358270816708`*^9}, {3.793407157196575*^9, 3.793407207650194*^9}, 
   3.793407256135723*^9, {3.793407564068883*^9, 3.793407564347375*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"a23e64c5-2b78-44ba-9b24-c42b70ebfb80"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"\[Alpha]", "*", "x"}], " ", "+", " ", "1"}], 
        RowBox[{"x", 
         RowBox[{"(", 
          RowBox[{"x", " ", "-", " ", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]", "*", "x"}], " ", "+", " ", "\[Alpha]", " ", 
           "+", " ", "1"}], ")"}]}]]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", "*", "x"}], " ", "+", " ", "1"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", " ", "1", ",", " ", 
       FractionBox["100000000", "\[Alpha]"]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"here", " ", "i", " ", "set", " ", "c"}], " ", "=", " ", 
    RowBox[{
    "1", " ", "and", " ", "this", " ", "gives", " ", "the", " ", "von", " ", 
     "neumann", " ", "entropy"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.784600941893252*^9, 3.784600957382926*^9}, {
  3.7853355797553883`*^9, 3.785335580758953*^9}, {3.7934072687636833`*^9, 
  3.793407272111225*^9}, {3.793407323151844*^9, 3.7934073994554043`*^9}, {
  3.793407438570591*^9, 3.793407489977109*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"cf93be58-c072-4148-910f-88b26e59bd93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p3", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"s", "[", 
       RowBox[{"linv", "[", "l", "]"}], "]"}]}], "-", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"s", "[", 
         RowBox[{"linv", "[", "l", "]"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"linv", "[", 
          RowBox[{
           RowBox[{"2", "*", "l"}], " ", "+", " ", "2"}], "]"}], "]"}], "+", 
        RowBox[{"s", "[", " ", 
         RowBox[{"linv", "[", "2", "]"}], "]"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "2", ",", "20"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "Automatic"}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", "Orange", "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"\"\<I\>\"", "[", "l", "]"}]}], "}"}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "computes", " ", "the", " ", "mutual", " ", "information", 
    " ", "as", " ", "a", " ", "function", " ", "of", " ", "l"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.7846004647983217`*^9, 3.784600464810465*^9}, {
   3.784600564627816*^9, 3.784600569769394*^9}, {3.784600621506507*^9, 
   3.784600685469949*^9}, {3.784600728457624*^9, 3.784600730902234*^9}, {
   3.784600818713566*^9, 3.784600856769058*^9}, {3.7846009630185547`*^9, 
   3.784601024315234*^9}, {3.784601076533046*^9, 3.784601158788884*^9}, {
   3.784604210762967*^9, 3.78460423993988*^9}, {3.784604294334785*^9, 
   3.7846043329704323`*^9}, {3.784604367573183*^9, 3.784604512467249*^9}, {
   3.7846046427438297`*^9, 3.784604645293747*^9}, {3.784605081958858*^9, 
   3.784605117417267*^9}, {3.7846051590658712`*^9, 3.784605159207897*^9}, {
   3.784605338888729*^9, 3.78460534105051*^9}, {3.784605405364012*^9, 
   3.7846054055576057`*^9}, {3.784605533558572*^9, 3.7846055577046223`*^9}, {
   3.7846055885975027`*^9, 3.78460561695405*^9}, {3.784605744469082*^9, 
   3.784605746151206*^9}, {3.7846058035848217`*^9, 3.784605804870512*^9}, {
   3.7846081205976763`*^9, 3.784608154418738*^9}, 3.784608225897393*^9, {
   3.784609167249666*^9, 3.7846091675605993`*^9}, {3.7846091975839443`*^9, 
   3.7846092241134977`*^9}, {3.7846109104006777`*^9, 3.784610956396188*^9}, {
   3.784611057665182*^9, 3.784611158927372*^9}, {3.784611232109359*^9, 
   3.7846112335924873`*^9}, {3.784611348916342*^9, 3.784611366536027*^9}, {
   3.78533594771657*^9, 3.78533595849858*^9}, {3.785336371000235*^9, 
   3.78533641343266*^9}, {3.785336526129376*^9, 3.785336527769761*^9}, {
   3.785336570479253*^9, 3.785336579349977*^9}, {3.785336671557317*^9, 
   3.78533667750838*^9}, 3.7853368115150957`*^9, 3.785336904629719*^9, {
   3.7853376649971037`*^9, 3.785337665497265*^9}, {3.785340032042667*^9, 
   3.785340034149604*^9}, {3.785340636863063*^9, 3.7853406374722767`*^9}, {
   3.785342033378561*^9, 3.7853420546961613`*^9}, {3.78534215634444*^9, 
   3.785342293014901*^9}, {3.785342350204877*^9, 3.785342409660275*^9}, {
   3.785342513465124*^9, 3.785342514394261*^9}, {3.785342581750051*^9, 
   3.785342648391844*^9}, {3.785342698649764*^9, 3.785342806221167*^9}, {
   3.7853441001793423`*^9, 3.785344101103736*^9}, {3.7853452453800907`*^9, 
   3.785345247285303*^9}, {3.785345365397914*^9, 3.7853454088591557`*^9}, {
   3.785345449774556*^9, 3.785345450272805*^9}, {3.785357436472301*^9, 
   3.78535749830229*^9}, {3.785357594366743*^9, 3.785357599070035*^9}, {
   3.78535765713662*^9, 3.785357661377235*^9}, {3.785357736730448*^9, 
   3.785357737622946*^9}, {3.78535782406257*^9, 3.7853578272713413`*^9}, {
   3.7853583505226717`*^9, 3.78535838053799*^9}, {3.7853584496525307`*^9, 
   3.785358575077022*^9}, {3.785359382901121*^9, 3.785359394811706*^9}, {
   3.785359493416996*^9, 3.785359509200182*^9}, {3.785359727366415*^9, 
   3.785359753421323*^9}, {3.785360562604868*^9, 3.785360563273872*^9}, {
   3.785360934206553*^9, 3.7853609346288233`*^9}, {3.785362346375996*^9, 
   3.785362364737789*^9}, {3.7853680513272953`*^9, 3.78536805254524*^9}, {
   3.785374196960191*^9, 3.7853742461061*^9}, {3.785374519975713*^9, 
   3.785374524599042*^9}, {3.793287473024775*^9, 3.793287473172781*^9}, {
   3.793287531225449*^9, 3.793287545592136*^9}, {3.793287739978997*^9, 
   3.79328779847097*^9}, {3.793287867232561*^9, 3.793287868414053*^9}, {
   3.793407033013484*^9, 3.793407071858712*^9}, {3.793407503389632*^9, 
   3.7934076020011873`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"19196355-7f87-4368-b8e2-b5fe8f90810a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwl0ntYzFkYB/ApsqKp2SSNWiZJcquVTD3oHa3LEAmxaQdpc4lSmLAVurgk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       "]]},
     Annotation[#, "Charting`Private`Tag$43897#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["l", HoldForm], TraditionalForm], 
    FormBox[
     RowBox[{"\"I\"", "(", 
       TagBox["l", HoldForm], ")"}], TraditionalForm]},
  AxesOrigin->{0, 0.03377533021657171},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 19.99999963265306}, {0.03377533021657171, 
   0.0783010683953762}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.793407506319477*^9, 3.793407528140882*^9}, 
   3.7934076085809*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"d07e3a1f-fd7b-48aa-b4cd-6004ff8fcf87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"s", "[", 
       RowBox[{"linv", "[", "2", "]"}], "]"}]}], "-", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"s", "[", 
         RowBox[{"linv", "[", "2", "]"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"linv", "[", 
          RowBox[{
           RowBox[{"2", "*", "2"}], " ", "+", " ", "d"}], "]"}], "]"}], "+", 
        RowBox[{"s", "[", " ", 
         RowBox[{"linv", "[", "d", "]"}], "]"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "Automatic"}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", "Orange", "}"}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "computes", " ", "the", " ", "mutual", " ", "information", 
    " ", "as", " ", "a", " ", "function", " ", "of", " ", "d"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.7846004647983217`*^9, 3.784600464810465*^9}, {
   3.784600564627816*^9, 3.784600569769394*^9}, {3.784600621506507*^9, 
   3.784600685469949*^9}, {3.784600728457624*^9, 3.784600730902234*^9}, {
   3.784600818713566*^9, 3.784600856769058*^9}, {3.7846009630185547`*^9, 
   3.784601024315234*^9}, {3.784601076533046*^9, 3.784601158788884*^9}, {
   3.784604210762967*^9, 3.78460423993988*^9}, {3.784604294334785*^9, 
   3.7846043329704323`*^9}, {3.784604367573183*^9, 3.784604512467249*^9}, {
   3.7846046427438297`*^9, 3.784604645293747*^9}, {3.784605081958858*^9, 
   3.784605117417267*^9}, {3.7846051590658712`*^9, 3.784605159207897*^9}, {
   3.784605338888729*^9, 3.78460534105051*^9}, {3.784605405364012*^9, 
   3.7846054055576057`*^9}, {3.784605533558572*^9, 3.7846055577046223`*^9}, {
   3.7846055885975027`*^9, 3.78460561695405*^9}, {3.784605744469082*^9, 
   3.784605746151206*^9}, {3.7846058035848217`*^9, 3.784605804870512*^9}, {
   3.7846081205976763`*^9, 3.784608154418738*^9}, 3.784608225897393*^9, {
   3.784609167249666*^9, 3.7846091675605993`*^9}, {3.7846091975839443`*^9, 
   3.7846092241134977`*^9}, {3.7846109104006777`*^9, 3.784610956396188*^9}, {
   3.784611057665182*^9, 3.784611158927372*^9}, {3.784611232109359*^9, 
   3.7846112335924873`*^9}, {3.784611348916342*^9, 3.784611366536027*^9}, {
   3.78533594771657*^9, 3.78533595849858*^9}, {3.785336371000235*^9, 
   3.78533641343266*^9}, {3.785336526129376*^9, 3.785336527769761*^9}, {
   3.785336570479253*^9, 3.785336579349977*^9}, {3.785336671557317*^9, 
   3.78533667750838*^9}, 3.7853368115150957`*^9, 3.785336904629719*^9, {
   3.7853376649971037`*^9, 3.785337665497265*^9}, {3.785340032042667*^9, 
   3.785340034149604*^9}, {3.785340636863063*^9, 3.7853406374722767`*^9}, {
   3.785342033378561*^9, 3.7853420546961613`*^9}, {3.78534215634444*^9, 
   3.785342293014901*^9}, {3.785342350204877*^9, 3.785342409660275*^9}, {
   3.785342513465124*^9, 3.785342514394261*^9}, {3.785342581750051*^9, 
   3.785342648391844*^9}, {3.785342698649764*^9, 3.785342806221167*^9}, {
   3.7853441001793423`*^9, 3.785344101103736*^9}, {3.7853452453800907`*^9, 
   3.785345247285303*^9}, {3.785345365397914*^9, 3.7853454088591557`*^9}, {
   3.785345449774556*^9, 3.785345450272805*^9}, {3.785357436472301*^9, 
   3.78535749830229*^9}, {3.785357594366743*^9, 3.785357599070035*^9}, {
   3.78535765713662*^9, 3.785357661377235*^9}, {3.785357736730448*^9, 
   3.785357737622946*^9}, {3.78535782406257*^9, 3.7853578272713413`*^9}, {
   3.7853583505226717`*^9, 3.78535838053799*^9}, {3.7853584496525307`*^9, 
   3.785358575077022*^9}, {3.785359382901121*^9, 3.785359394811706*^9}, {
   3.785359493416996*^9, 3.785359509200182*^9}, {3.785359727366415*^9, 
   3.785359753421323*^9}, {3.785360562604868*^9, 3.785360563273872*^9}, {
   3.785360934206553*^9, 3.7853609346288233`*^9}, {3.785362346375996*^9, 
   3.785362364737789*^9}, {3.7853680513272953`*^9, 3.78536805254524*^9}, {
   3.785374196960191*^9, 3.7853742461061*^9}, {3.785374519975713*^9, 
   3.785374524599042*^9}, {3.793287013994111*^9, 3.793287067752056*^9}, {
   3.793287367171323*^9, 3.7932873684384403`*^9}, {3.793407083684894*^9, 
   3.793407086753599*^9}, {3.793407632620734*^9, 3.7934077398171787`*^9}, {
   3.7934079507235603`*^9, 3.79340795132897*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"cb9822bd-7826-406e-9db5-0cb3e247f68a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxN1Ak41dkbB3BLkyV/YSINoUVJKoZmUNN73ZGQLZUtdOdOGhXXmutfKVnK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       "]]},
     Annotation[#, "Charting`Private`Tag$175321#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.0000000204081632`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1.0000000204081632`, 1.9999999795918368`}, {0., 
   1.042496949851253}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.79340767055019*^9, 3.79340774651201*^9}, 
   3.7934079055949*^9, 3.793407958351006*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"2fe91290-c102-432f-9583-d3f3be23b388"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p5", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"Log", "[", 
          RowBox[{"linv", "[", "2", "]"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"Log", "[", 
          RowBox[{"linv", "[", 
           RowBox[{
            RowBox[{"2", "*", "l"}], " ", "+", " ", "2"}], "]"}], "]"}]}]}], 
       ")"}]}], "+", " ", 
     RowBox[{
      FractionBox["1", "6"], "*", 
      FractionBox["1", "2"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"linv", "[", "2", "]"}], " ", "-", 
        RowBox[{"linv", "[", 
         RowBox[{
          RowBox[{"2", "*", "l"}], " ", "+", "2"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "2", ",", "20"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "Automatic"}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", "Orange", "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<l\>\"", ",", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(E\), \(W\)]\)\>\"", "[", "\"\<l\>\"", 
        "]"}]}], "}"}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "this", " ", "computes", " ", "the", " ", "wedge", " ", "cross", " ", 
     "section", " ", "as", " ", "a", " ", "function", " ", "of", " ", "l"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"here", " ", "i", " ", "set", " ", "\[Lambda]"}], " ", "=", " ", 
     "1"}], ",", " ", 
    RowBox[{"c", " ", "=", " ", "1"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7846004647983217`*^9, 3.784600464810465*^9}, {
   3.784600564627816*^9, 3.784600569769394*^9}, {3.784600621506507*^9, 
   3.784600685469949*^9}, {3.784600728457624*^9, 3.784600730902234*^9}, {
   3.784600818713566*^9, 3.784600856769058*^9}, {3.7846009630185547`*^9, 
   3.784601024315234*^9}, {3.784601076533046*^9, 3.784601158788884*^9}, {
   3.784604210762967*^9, 3.78460423993988*^9}, {3.784604294334785*^9, 
   3.7846043329704323`*^9}, {3.784604367573183*^9, 3.784604512467249*^9}, {
   3.7846046427438297`*^9, 3.784604645293747*^9}, {3.784605081958858*^9, 
   3.784605117417267*^9}, {3.7846051590658712`*^9, 3.784605159207897*^9}, {
   3.784605338888729*^9, 3.78460534105051*^9}, {3.784605405364012*^9, 
   3.7846054055576057`*^9}, {3.784605533558572*^9, 3.7846055577046223`*^9}, {
   3.7846055885975027`*^9, 3.78460561695405*^9}, {3.784605744469082*^9, 
   3.784605746151206*^9}, {3.7846058035848217`*^9, 3.784605804870512*^9}, {
   3.7846081205976763`*^9, 3.784608154418738*^9}, 3.784608225897393*^9, {
   3.784609167249666*^9, 3.7846091675605993`*^9}, {3.7846091975839443`*^9, 
   3.7846092241134977`*^9}, {3.7846109104006777`*^9, 3.784610956396188*^9}, {
   3.784611057665182*^9, 3.784611158927372*^9}, {3.784611232109359*^9, 
   3.7846112335924873`*^9}, {3.784611348916342*^9, 3.784611366536027*^9}, {
   3.78533594771657*^9, 3.78533595849858*^9}, {3.785336371000235*^9, 
   3.78533641343266*^9}, {3.785336526129376*^9, 3.785336527769761*^9}, {
   3.785336570479253*^9, 3.785336579349977*^9}, {3.785336671557317*^9, 
   3.78533667750838*^9}, 3.7853368115150957`*^9, 3.785336904629719*^9, {
   3.7853376649971037`*^9, 3.785337665497265*^9}, {3.785340032042667*^9, 
   3.785340034149604*^9}, {3.785340636863063*^9, 3.7853406374722767`*^9}, {
   3.785342033378561*^9, 3.7853420546961613`*^9}, {3.78534215634444*^9, 
   3.785342293014901*^9}, {3.785342350204877*^9, 3.785342409660275*^9}, {
   3.785342513465124*^9, 3.785342514394261*^9}, {3.785342581750051*^9, 
   3.785342648391844*^9}, {3.785342698649764*^9, 3.785342806221167*^9}, {
   3.7853441001793423`*^9, 3.785344101103736*^9}, {3.7853452453800907`*^9, 
   3.785345247285303*^9}, {3.785345365397914*^9, 3.7853454088591557`*^9}, {
   3.785345449774556*^9, 3.785345450272805*^9}, {3.785357436472301*^9, 
   3.78535749830229*^9}, {3.785357594366743*^9, 3.785357599070035*^9}, {
   3.78535765713662*^9, 3.785357661377235*^9}, {3.785357736730448*^9, 
   3.785357737622946*^9}, {3.78535782406257*^9, 3.7853578272713413`*^9}, {
   3.7853583505226717`*^9, 3.78535838053799*^9}, {3.7853584496525307`*^9, 
   3.785358575077022*^9}, {3.785359382901121*^9, 3.785359394811706*^9}, {
   3.785359493416996*^9, 3.785359509200182*^9}, {3.785359727366415*^9, 
   3.785359753421323*^9}, {3.785360562604868*^9, 3.785360563273872*^9}, {
   3.785360934206553*^9, 3.7853609346288233`*^9}, {3.785362346375996*^9, 
   3.785362364737789*^9}, {3.7853680513272953`*^9, 3.78536805254524*^9}, {
   3.785374196960191*^9, 3.7853742461061*^9}, {3.785374519975713*^9, 
   3.785374524599042*^9}, {3.793287473024775*^9, 3.793287473172781*^9}, {
   3.793287531225449*^9, 3.793287545592136*^9}, {3.793287739978997*^9, 
   3.79328779847097*^9}, {3.793287867232561*^9, 3.793287868414053*^9}, {
   3.793407033013484*^9, 3.793407071858712*^9}, {3.793407503389632*^9, 
   3.7934076020011873`*^9}, {3.793408017847521*^9, 3.793408247269127*^9}, {
   3.793408353173382*^9, 3.7934083714935513`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"e984a340-9f5f-4aee-99a4-ce3e19e39695"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0Hk41Akcx/FJ2DIasyW5OsY9o2FmfoiHp+83ng7dB0uaTdlUamu2pXbb
pMO5004kVyOyro5FJZtawlph2dE0NA3DzPwkGSFsRQd29o/P835e/34YYYLt
4XoUCmWTbv9XMbaJqwsaRHxr+qpKAo2026LNVAoeZNlXnWyUwD1n+uBVMwpO
ru5RGj6VwMVwWb4Xm4IekT8W0Psl4Nf5lWlkCAVzh4PGe03aoKwudOJlBQXN
pIbFiWFtEJ987FFrxCxMajvHnZz9BHjsdP/Mdj00Dsj0WWctBcbe8LvUPgOs
Cdy1X7j5KVQl68+Pq5uDPm+MQi5vkUHhPEMi9yIVT+VMiWPc28EmLqUg/QoN
uVy30iDLDij+GJWw7gEd9Z+EEpnqDoh37e91852PytTFuU7Fz8D4l6Sl4w0L
0LfE2kG6Sw7a8NTgu+yFKPwkjXnxUQ706j1e6gozfBCwTHkw5zmIkjPMTGzM
sYi9L7JluQLKhVPtJkkWaP4z/2FQuQIYekyvM8ZWeK3XKofl0wn976vEoyes
kd1hdejR/U54d2BBoXRmMSbVbrfLd++CEspV0blzS9H0+h9pd0q6gE9t9BJH
LcM8NdXOfZESkgLyKL+tYGDLGr+FbglKCOWXPa4eZqCz1V0LlVYJu/JzVQb3
bPCvJQryxbZucI6+fqAyyha5GxpH/Cu6oci0bySCaYenv2iq/WTcA6tf67Xs
GLbDOLcI5lRED6ScDSxYWWiPz7MODVFreqDsZt3QpSAHLDkTxNKjqWCcThNa
Wzri7UrVGDtMBaRHsv2NJ47o1/7q/vdlKngnHjc9nOaE8fpr/RqmVdCTejQq
I5CJiwKdd+/doAaB/xJZ/VwWCr68JRlPUYPjyjuxDhIWMkS2nYIuNQjHjhMX
Yp1xerZndhFNA3WeATuCPZajYWVDa4GLBqxrTJv4k8vRYmbwYcJWDdjqzfUK
K2WjByshfb9AA1vi1NO5x1zQhVqz0SJFAw6PtfXdTq74Ol14ZLRUA9IrxhPn
u10xm39kILVFA1vlSXBnCwedH9lOTgxogAZF56/d4mD9596uan0SVI3lAtY8
LtZ89z7azYaErKx/0rRHuHhKFhuSuJKEG/4UL2YzF+uVIwuOBpPQYmGfqM/i
oVQm8ZuMJMH3728C9sTz8NKqaE+OiITC+rKdoyoetpfujvqhiARz5eAcayTw
VgJ07KgloVeGK5rFBNJONqw1fE5CrtMGs6+vEngg4nemQOedMYHvxnIIrN6f
MVuhs5R56J7VrwTyYtjXbipIqDl72VVwncCxZtnxjV0kZLv0O5pVEOhpR8tP
6SEhQHjBfJ+EQGarcnp+Hwl0TfrEZBuB4yYc8iedW93z5CIpgdyE7KpenX3J
irTKdgK1iurg8pckcDxVdGoXgc0N6922vSLBuJ8zt7yfQLF33jHRIAnN3t4D
awYITM2ZePZW59hLq5uUWgIzg0/y+K9J+OgTEm8wTKClmNLBGiJh4HLsrJ3/
Eng6Bh42Dev+0Yo0w28JtFAZqV1GSAiFrNrz7wk8QTeaStdZPlhyuuQDgZyi
G4x9b0hIxUr+qk8E1oetd2rVeXPGn97yzwRG37Rz5I2SYDTUanl4msCtxZ5L
ruj8eJX8w8wMgX3xifMoYyT8B08UTiw=
       "]]},
     Annotation[#, "Charting`Private`Tag$212726#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"l\"", TraditionalForm], 
    FormBox[
     RowBox[{
      "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(W\\)]\\)\"", "(", "\"l\"", ")"}], 
     TraditionalForm]},
  AxesOrigin->{0, 0.23229683396568404`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 19.99999963265306}, {0.23229683396568404`, 
   0.5606689705129466}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.793408190584777*^9, 3.793408249267807*^9, {3.7934083600650387`*^9, 
   3.793408373118534*^9}},
 CellLabel->"Out[83]=",ExpressionUUID->"80576c26-d780-4745-a007-7653ed2d0d4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p6", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"Log", "[", 
          RowBox[{"linv", "[", "d", "]"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"Log", "[", 
          RowBox[{"linv", "[", 
           RowBox[{
            RowBox[{"2", "*", "2"}], " ", "+", " ", "d"}], "]"}], "]"}]}]}], 
       ")"}]}], "+", " ", 
     RowBox[{
      FractionBox["1", "6"], "*", 
      FractionBox["1", "2"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"linv", "[", "d", "]"}], " ", "-", 
        RowBox[{"linv", "[", 
         RowBox[{
          RowBox[{"2", "*", "2"}], " ", "+", "d"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "2", ",", "20"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "Automatic"}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", "Orange", "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<d\>\"", ",", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(E\), \(W\)]\)\>\"", "[", "\"\<d\>\"", 
        "]"}]}], "}"}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "this", " ", "computes", " ", "the", " ", "wedge", " ", "cross", " ", 
     "section", " ", "as", " ", "a", " ", "function", " ", "of", " ", "d"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"here", " ", "i", " ", "set", " ", "\[Lambda]"}], " ", "=", " ", 
     "1"}], ",", " ", 
    RowBox[{"c", " ", "=", " ", "1"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7846004647983217`*^9, 3.784600464810465*^9}, {
   3.784600564627816*^9, 3.784600569769394*^9}, {3.784600621506507*^9, 
   3.784600685469949*^9}, {3.784600728457624*^9, 3.784600730902234*^9}, {
   3.784600818713566*^9, 3.784600856769058*^9}, {3.7846009630185547`*^9, 
   3.784601024315234*^9}, {3.784601076533046*^9, 3.784601158788884*^9}, {
   3.784604210762967*^9, 3.78460423993988*^9}, {3.784604294334785*^9, 
   3.7846043329704323`*^9}, {3.784604367573183*^9, 3.784604512467249*^9}, {
   3.7846046427438297`*^9, 3.784604645293747*^9}, {3.784605081958858*^9, 
   3.784605117417267*^9}, {3.7846051590658712`*^9, 3.784605159207897*^9}, {
   3.784605338888729*^9, 3.78460534105051*^9}, {3.784605405364012*^9, 
   3.7846054055576057`*^9}, {3.784605533558572*^9, 3.7846055577046223`*^9}, {
   3.7846055885975027`*^9, 3.78460561695405*^9}, {3.784605744469082*^9, 
   3.784605746151206*^9}, {3.7846058035848217`*^9, 3.784605804870512*^9}, {
   3.7846081205976763`*^9, 3.784608154418738*^9}, 3.784608225897393*^9, {
   3.784609167249666*^9, 3.7846091675605993`*^9}, {3.7846091975839443`*^9, 
   3.7846092241134977`*^9}, {3.7846109104006777`*^9, 3.784610956396188*^9}, {
   3.784611057665182*^9, 3.784611158927372*^9}, {3.784611232109359*^9, 
   3.7846112335924873`*^9}, {3.784611348916342*^9, 3.784611366536027*^9}, {
   3.78533594771657*^9, 3.78533595849858*^9}, {3.785336371000235*^9, 
   3.78533641343266*^9}, {3.785336526129376*^9, 3.785336527769761*^9}, {
   3.785336570479253*^9, 3.785336579349977*^9}, {3.785336671557317*^9, 
   3.78533667750838*^9}, 3.7853368115150957`*^9, 3.785336904629719*^9, {
   3.7853376649971037`*^9, 3.785337665497265*^9}, {3.785340032042667*^9, 
   3.785340034149604*^9}, {3.785340636863063*^9, 3.7853406374722767`*^9}, {
   3.785342033378561*^9, 3.7853420546961613`*^9}, {3.78534215634444*^9, 
   3.785342293014901*^9}, {3.785342350204877*^9, 3.785342409660275*^9}, {
   3.785342513465124*^9, 3.785342514394261*^9}, {3.785342581750051*^9, 
   3.785342648391844*^9}, {3.785342698649764*^9, 3.785342806221167*^9}, {
   3.7853441001793423`*^9, 3.785344101103736*^9}, {3.7853452453800907`*^9, 
   3.785345247285303*^9}, {3.785345365397914*^9, 3.7853454088591557`*^9}, {
   3.785345449774556*^9, 3.785345450272805*^9}, {3.785357436472301*^9, 
   3.78535749830229*^9}, {3.785357594366743*^9, 3.785357599070035*^9}, {
   3.78535765713662*^9, 3.785357661377235*^9}, {3.785357736730448*^9, 
   3.785357737622946*^9}, {3.78535782406257*^9, 3.7853578272713413`*^9}, {
   3.7853583505226717`*^9, 3.78535838053799*^9}, {3.7853584496525307`*^9, 
   3.785358575077022*^9}, {3.785359382901121*^9, 3.785359394811706*^9}, {
   3.785359493416996*^9, 3.785359509200182*^9}, {3.785359727366415*^9, 
   3.785359753421323*^9}, {3.785360562604868*^9, 3.785360563273872*^9}, {
   3.785360934206553*^9, 3.7853609346288233`*^9}, {3.785362346375996*^9, 
   3.785362364737789*^9}, {3.7853680513272953`*^9, 3.78536805254524*^9}, {
   3.785374196960191*^9, 3.7853742461061*^9}, {3.785374519975713*^9, 
   3.785374524599042*^9}, {3.793287473024775*^9, 3.793287473172781*^9}, {
   3.793287531225449*^9, 3.793287545592136*^9}, {3.793287739978997*^9, 
   3.79328779847097*^9}, {3.793287867232561*^9, 3.793287868414053*^9}, {
   3.793407033013484*^9, 3.793407071858712*^9}, {3.793407503389632*^9, 
   3.7934076020011873`*^9}, {3.793408017847521*^9, 3.793408345787107*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"1a873f29-1b2f-4223-a17d-6201e30a1b95"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVjXk81AkfgMcwwowxxUrMViRXOX8iTfX9pgOvV6yVbTRdpFKto3Rt6SCb
ppWjXKP83CyzzqG2lJmYZsaYWHanW3SIChEqq3p7/3g+z1/P5zEPjQoMp1Io
lIPf+L/vj/o5fxMWRjMS+m+o4A6zOnk9nYL845rCFSUqqF/Een3ZmIJrAub/
23JBBRfCuwo97CnY/io0YlOoClY/CDY6EELBXQ/2thfRVVAl3vrhpYiCvuHD
cuOd7ZCYEnNTGaGB2h1GS0fclLBf2DXH9KAGvn4yXT1noRK2KYhDu09p4Hqb
zd5hhkpYpjnpQMvSwNbsybDAd23w7tAv+StbNVCx++GWzMo24G1JSKidS8UK
5yM9e6zbwMU+wyerm4pj4VURri4KoEa6mj14SsWgyZ6mSAsFdFV1vzV9S0VV
j0bz7VkKiHGalZqnpYlFvl3Vje/lUEOkqEuWaKLh343knUY5OCw7FybK0sS9
ORe1/FbJwc4rLu6vTVp4ap9jZ/BOGUydZfsb7tbCtX3eY35cGbTJb8zfEKuF
3tE95376rwwi/jPVcv83LTzhww8vcJFBud9hvd6bWvjyHJtGp8jAKigma3ge
DdekJh6emXcHzLeH19Jf0DDT9ZDi2UspPH7yKj1uhIaiRRs3Zz6SQmbIntiR
KRrK1a4awX9JQS8oyr17pjba96tnf2qSwvi6ozcFoI2sfVUDyktSkC9OVtjm
auPfkhnOqeukEPlR1OcVOAOFzrv5lLpWuJGiNeuMWAdr5dmf04pboC4j6Zcm
pQ461c+jqi+3QEUu4/m4WgcLhEd55hktICgzEoUP6WA2Z+VzVWILHGm2DPYy
1cXpnVbvj+9qAbeRNQK9WF1sbr+82nZxC9SsT7RIs9bDGQSlP/r6bSjW1yby
LtBxaWQyRzQggRPuclabgI5XDPJSPvZJYON2/vBEKR3P5w91eT6SAKOBWeHX
TMc3s6c1B1USiOXNNv88QkcNUSf7WL0E1lTaGPB+YGC0MrG96qQEnnv7vplj
pI/coKZGNlsCFmdSizJymLjjvQ4mhYnh1eCStNFiJtZWM9L2bBGD0P/RCb8a
JpY+9+AHcMWwxMwqhCZj4vE0QZi1vxi8626wDo4z0TLnoQeFI4afe/vjgvwN
0DJ3hSzEUAy8vLnCc1QWBn5SKRySm6F0KvZX72ssVIx+/0q67xYkOvY/c/Wc
hSZ65yJ/WNMEjN+S5o21GqLu08kjTw5ch8Hw9I219t/hgkZ9k7OfrgGraZvH
U5ExcuvaYwUpVyE5JdPYwMIEfWzzyy3DGqGO/7nbIGkOTjSUNb7lNoA51dbj
JMMMywZorl82iKB/8obg3SE2pq5o2N59tB4mdhkWd379Hv2XLbxvnV8HQsrl
5NOn52GGd/Twi8e1wKPf8RDEzsemj3cF9ktqISkon1Lpbo4B1GM0k+Qa2Mqr
kjYNmSNlS1tn7Idq2FSY10Ort8DVJ3ufS7qqYNHxsl1XYxegK+2KKkP2B5QY
vRiOsLXE7ROUM/weIax9Q237ccgSOUnLr3WMVkLqqQ1FK4sXIt1JU2OzRSVU
/S5+m/aTFYo4CWYXQytgjMXks02tce60/nZe3u/Q55aysLzDGs/SI8djRsth
QjBmtPeSDZ4cppm4Yzk8SY+Mzdxgi63C4ZDq3DKI8pnbdVvXDscLR69Q9crA
emVNgpXKDkP13tzsPVAK/NGDxPmERZjldJ+bMlwC4qVBP250W4zbHjbodcaU
APuWkYz3cTHWmM3sKHlXDAuouh6hf9hj+i23xJS4YvA/8/RLXowDag+vbA3Q
LgYr6eDtxzaO2L6bI+3ILYLOHMaH+MeO2NQ18F2pexEEqJOgxt8J5/qZM450
FAITSuLJCie0Dtfn2u8vhJ47dVF2+s54/e6MAfbMQsjObr80+LMzFqbFK8sa
CqDch+JhK3fGnida+WlhBdA2Z+FZLTsX/JW/daxPvwA8FWFB2xJdcPLNy+B/
xPlQfLuK+67HBTk83drBw/lg8ui1DhsJXDuPzUlflA/PutBdLiAwvE96LFdF
Qp6Nr/HmywQO2rp1gJIE7okNE6NXCIy0kRx/ISeh03ZPvVkBgVsM1S8dWkm4
deqiY1QZgZjYOiS7TkKuQ7+1sYjAu0yDFr1yEoL45012qAikMfZ/6IongdWb
8eHjXQJzfIN3xZ8iQbkkX53cSaCz5T0HlxMkePaJLl3t/tbv3daafpQEp6U9
LPpDAsV2UTM2RpPA6HfSresn8J7Xycdjm0mQczgD6wa+/SkGN8s2kZCQtlb2
aJBAUwvaOI9LwtTykETaEIHjvfd2yINIGLiYoMF9T+AF+Opf5EtC8WBy79A4
gQ6sir4QHxK2QnZz/CSB3ZssFLO8SFC/FsYJPxGYG+yYk+BJQjpe5a36l0Ab
Zt7p5UjC+kwJRz1N4J8BF5onVpCg91ZpuvcLgfuchgKrOSRIV6k/ff1K4DFp
GSfCg4T/Adn0Wes=
       "]]},
     Annotation[#, "Charting`Private`Tag$212000#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"d\"", TraditionalForm], 
    FormBox[
     RowBox[{
      "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(W\\)]\\)\"", "(", "\"d\"", ")"}], 
     TraditionalForm]},
  AxesOrigin->{0, 0.030492443338464775`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 19.99999963265306}, {0.030492443338464775`, 
   0.2322967662702285}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.793408290809759*^9, 3.793408347415174*^9}},
 CellLabel->"Out[81]=",ExpressionUUID->"465f1bbc-b6b0-4160-8561-1b6f144144bd"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{Automatic, 52}, {-126, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1157, 25, 52, "Input",ExpressionUUID->"7935077a-29f5-4428-b73b-f8fbb264b1d7"],
Cell[1718, 47, 641, 15, 50, "Input",ExpressionUUID->"57813608-940c-46a3-93aa-dbc07b753bf7"],
Cell[CellGroupData[{
Cell[2384, 66, 4363, 76, 73, "Input",ExpressionUUID->"03432407-dc06-4334-985e-dc1236cf39d9"],
Cell[6750, 144, 4213, 93, 251, "Output",ExpressionUUID->"fe780263-42cf-41dd-a3ae-793466b1a105"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11000, 242, 4241, 71, 52, "Input",ExpressionUUID->"48a8b616-7d50-4ace-a06a-40c5c57904ba"],
Cell[15244, 315, 5031, 103, 239, "Output",ExpressionUUID->"c25dec7f-7342-4aa0-9800-80e742389d34"]
}, Open  ]],
Cell[20290, 421, 1371, 28, 48, "Input",ExpressionUUID->"510a3450-7398-4a39-b465-f648b3057009"],
Cell[21664, 451, 1351, 35, 102, "Input",ExpressionUUID->"a23e64c5-2b78-44ba-9b24-c42b70ebfb80"],
Cell[23018, 488, 1380, 35, 92, "Input",ExpressionUUID->"cf93be58-c072-4148-910f-88b26e59bd93"],
Cell[CellGroupData[{
Cell[24423, 527, 4585, 80, 73, "Input",ExpressionUUID->"19196355-7f87-4368-b8e2-b5fe8f90810a"],
Cell[29011, 609, 4238, 92, 248, "Output",ExpressionUUID->"d07e3a1f-fd7b-48aa-b4cd-6004ff8fcf87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33286, 706, 4395, 75, 73, "Input",ExpressionUUID->"cb9822bd-7826-406e-9db5-0cb3e247f68a"],
Cell[37684, 783, 4392, 92, 273, "Output",ExpressionUUID->"2fe91290-c102-432f-9583-d3f3be23b388"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42113, 880, 5163, 97, 119, "Input",ExpressionUUID->"e984a340-9f5f-4aee-99a4-ce3e19e39695"],
Cell[47279, 979, 3782, 85, 250, "Output",ExpressionUUID->"80576c26-d780-4745-a007-7653ed2d0d4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51098, 1069, 5111, 96, 119, "Input",ExpressionUUID->"1a873f29-1b2f-4223-a17d-6201e30a1b95"],
Cell[56212, 1167, 4569, 97, 282, "Output",ExpressionUUID->"465f1bbc-b6b0-4160-8561-1b6f144144bd"]
}, Open  ]]
}
]
*)


